Scalable Large-Margin Mahalanobis Distance Metric Learning

For many machine learning algorithms such as $k$-Nearest Neighbor ($k$-NN) classifiers and $ k $-means clustering, often their success heavily depends on the metric used to calculate distances between different data points. An effective solution for defining such a metric is to learn it from a set of labeled training samples. In this work, we propose a fast and scalable algorithm to learn a Mahalanobis distance metric. By employing the principle of margin maximization to achieve better generalization performances, this algorithm formulates the metric learning as a convex optimization problem and a positive semidefinite (psd) matrix is the unknown variable. a specialized gradient descent method is proposed. our algorithm is much more efficient and has a better performance in scalability compared with existing methods. Experiments on benchmark data sets suggest that, compared with state-of-the-art metric learning algorithms, our algorithm can achieve a comparable classification accuracy with reduced computational complexity.

==> cl.sh <==
#!/bin/bash
#
# Author:        Chunhua Shen {chhshen@gmail.com}
# Creation:      Thursday 02/04/2009 10:21.
# Last Revision: Tuesday 02/03/2010 11:34.

latex tnn-rev1-merged.tex
bibtex tnn-rev1-merged

latex tnn-rev1-merged.tex
bibtex tnn-rev1-merged

latex tnn-rev1-merged.tex
bibtex tnn-rev1-merged

dvips tnn-rev1-merged.dvi
ps2pdf tnn-rev1-merged.ps

rm -fr *log *blg *dvi

